Semantic Image Segmentation with Task-Specific Edge Detection Using CNNs and a Discriminatively Trained Domain Transform

Deep convolutional neural networks (CNNs) are the backbone of state-of-art semantic image segmentation systems. Recent work has shown that complementing CNNs with fully-connected conditional random fields (CRFs) can significantly enhance their object localization accuracy, yet dense CRF inference is computationally expensive. We propose replacing the fully-connected CRF with domain transform (DT), a modern edge-preserving filtering method in which the amount of smoothing is controlled by a reference edge map. Domain transform filtering is several times faster than dense CRF inference and we show that it yields comparable semantic segmentation results, accurately capturing object boundaries. Importantly, our formulation allows learning the reference edge map from intermediate CNN features instead of using the image gradient magnitude as in standard DT filtering. This produces task-specific edges in an end-to-end trainable system optimizing the target semantic segmentation quality.

==> fig/DT/res/cp_files.sh <==
#!bin/bash

id=(2009_001411 2010_005187 2007_000129 2011_000185 2010_000422 2011_001619 2011_000045 2010_001069 2010_001908 2010_003473 2009_002122 2010_002030 2010_002691 2007_000676 2010_000216 2010_003771 2007_006277 2010_000666 2009_002268 2007_001774 2007_003110 2007_005331 2007_003991 2008_003379 2010_000038 2011_003240 2008_005633 2007_007748 2009_004886 2010_001448 2011_001005 2007_002852 2010_003597 2007_007195 2008_004705 2010_002336 2007_003841 2007_006864 2009_004882 2007_000332)

baseline=vgg128_noup_pool3_20M_largewin3
sf=vgg128_noup_pool3_20M_largewin3_EdgeSF_1
model=vgg128_noup_pool3_20M_largewin3_EdgeVGG_31_19

for ii in ${id[@]}
do
    cp /home/lcchen/workspace/deeplabeling/exper/voc12/res/features/${baseline}/val/fc8/post_none/results/VOC2012/Segmentation/comp6_val_cls/${ii}.png ./deeplab_largefov
    cp /home/lcchen/workspace/deeplabeling/exper/voc12/res/features/${sf}/val/mf1/post_none/results/VOC2012/Segmentation/comp6_val_cls/${ii}.png ./sf
    cp /home/lcchen/workspace/deeplabeling/exper/voc12/res/features/${model}/val/mf1/post_none/results/VOC2012/Segmentation/comp6_val_cls/${ii}.png ./our

    cp /home/lcchen/workspace/deeplabeling/matlab/my_script/DT/edges/${sf}/${ii}.pdf ./sf_edge
    cp /home/lcchen/workspace/deeplabeling/matlab/my_script/DT/edges/${model}/${ii}.pdf ./our_edge

    cp /home/lcchen/dataset/PASCAL/VOCdevkit/VOC2012/JPEGImages/${ii}.jpg ./img
    cp /home/lcchen/dataset/PASCAL/VOCdevkit/VOC2012/SegmentationClass/${ii}.png ./gt
done


# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2009_001854.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2009_001854.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_000799.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_000799.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_002728.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_002728.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_003188.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_003188.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_003503.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_003503.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_001311.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_001311.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_001630.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_001630.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_005173.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_005173.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_005331.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_005331.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2007_009084.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2007_009084.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_003461.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2008_003461.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_007945.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2008_007945.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2008_008221.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2008_008221.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2009_000457.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2009_000457.png ./gt

# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/JPEGImages/2010_001024.jpg ./img
# cp /home/lcchen/workspace/rmt/data/pascal/VOCdevkit/VOC2012/SegmentationClass/2010_001024.png ./gt

